KiDS+2dFLenS+GAMA: Testing the cosmological model with the $E_{\rm G}$ statistic

We present a new measurement of $E_{\rm G}$, which combines measurements of weak gravitational lensing, real-space galaxy clustering and redshift space distortions. This statistic was proposed as a consistency test of General Relativity (GR) that is insensitive to linear, deterministic galaxy bias and the matter clustering amplitude. We combine deep imaging data from KiDS with overlapping spectroscopy from 2dFLenS, BOSS DR12 and GAMA and find $E_{\rm G}(\overline{z}=0.267)=0.43 \pm 0.13$ (GAMA), $E_{\rm G}(\overline{z}=0.305)=0.27 \pm 0.08$ (LOWZ+2dFLOZ) and $E_{\rm G}(\overline{z}=0.554)=0.26 \pm 0.07$ (CMASS+2dFHIZ). We demonstrate that the existing tension in the value of the matter density parameter hinders the robustness of this statistic as solely a test of GR. We find that our $E_{\rm G}$ measurements, as well as existing ones in the literature, favour a lower matter density cosmology than the Cosmic Microwave Background. For a flat $\Lambda$CDM Universe and assuming GR, we find $\Omega_{\rm m}(z=0)=0.25\pm0.03$. With this paper we publicly release the 2dFLenS dataset at: \url{http://2dflens.swin.edu.au}.

==> compile.sh <==
pdflatex EG.tex
bibtex EG_mnras
pdflatex EG.tex
pdflatex EG.tex
